AutoPlace: Robust Place Recognition with Single-chip Automotive Radar

This paper presents a novel place recognition approach to autonomous vehicles by using low-cost, single-chip automotive radar. Aimed at improving recognition robustness and fully exploiting the rich information provided by this emerging automotive radar, our approach follows a principled pipeline that comprises (1) dynamic points removal from instant Doppler measurement, (2) spatial-temporal feature embedding on radar point clouds, and (3) retrieved candidates refinement from Radar Cross Section measurement. Extensive experimental results on the public nuScenes dataset demonstrate that existing visual/LiDAR/spinning radar place recognition approaches are less suitable for single-chip automotive radar. In contrast, our purpose-built approach for automotive radar consistently outperforms a variety of baseline methods via a comprehensive set of metrics, providing insights into the efficacy when used in a realistic system.

==> figures/croppdf.sh <==
#!/bin/bash

# crop pdf
# pdfcrop openfig.pdf openfig.pdf
pdfcrop model.pdf model.pdf
# pdfcrop pipeline.pdf pipeline.pdf

==> figures/get_figures.sh <==
#!/bin/bash

# retrive .svg
sftp acps2 > /dev/null 2>&1 << myblock
get /LOCAL/ramdrop/github/mmrec_nusc/preprocess/vis_DTR_cache/DTR.svg

get /LOCAL/ramdrop/github/mmrec_nusc/preprocess/vis_RCS_cache/RCSHR.svg

get /LOCAL/ramdrop/github/milliPlace/postprocess/vis/figures/competing/PR-competing.svg

get /LOCAL/ramdrop/github/mmrec_nusc/postprocess/vis/figures/qualitative/sota_preds/qua-competing.svg

get /LOCAL/ramdrop/github/mmrec_nusc/postprocess/vis/figures/qualitative/openfig/*.png

exit
myblock
echo done!

# get /LOCAL/ramdrop/github/mmrec_nusc/_eval/ablation/recall_at_n-ablation.svg


# convert .svg to .pdf
rsvg-convert -f pdf -o DTR.pdf DTR.svg
rsvg-convert -f pdf -o RCSHR.pdf RCSHR.svg
rsvg-convert -f pdf -o PR-competing.pdf PR-competing.svg
rsvg-convert -f pdf -o qua-competing.pdf qua-competing.svg

# delete .svg
rm *.svg
